Implementing Non-Equilibrium Networks with Active Circuits of Duplex Catalysts

DNA strand displacement (DSD) reactions have been used to construct chemical reaction networks in which species act catalytically at the level of the overall stoichiometry of reactions. These effective catalytic reactions are typically realised through one or more of the following: many-stranded gate complexes to coordinate the catalysis, indirect interaction between the catalyst and its substrate, and the recovery of a distinct ``catalyst'' strand from the one that triggered the reaction. These facts make emulation of the out-of-equilibrium catalytic circuitry of living cells more difficult. Here, we propose a new framework for constructing catalytic DSD networks: Active Circuits of Duplex Catalysts (ACDC). ACDC components are all double-stranded complexes, with reactions occurring through 4-way strand exchange. Catalysts directly bind to their substrates, and and the ``identity'' strand of the catalyst recovered at the end of a reaction is the same molecule as the one that initiated it. We analyse the capability of the framework to implement catalytic circuits analogous to phosphorylation networks in living cells. We also propose two methods of systematically introducing mismatches within DNA strands to avoid leak reactions and introduce driving through net base pair formation. We then combine these results into a compiler to automate the process of designing DNA strands that realise any catalytic network allowed by our framework.

==> Scripts/bidirectional.py <==
import daft
from matplotlib import rc

rc("font", family="serif", size=12)
rc("text", usetex=True)


pgm = daft.PGM(node_ec="none")
pgm.add_node("A", r"A", -0.5, 0)
pgm.add_node("B", r"B", 0.5, 0)
pgm.add_edge("A", "B")
pgm.add_edge("B", "A")
#pgm.add_plate([-1.5, -1.5, 3, 3.2], label="Bidirectional", position= "top left")

pgm.render()
pgm.savefig("bidirectional.pdf")
pgm.savefig("bidirectional.png", dpi=150)


==> Scripts/cascade.py <==
import daft
from matplotlib import rc

rc("font", family="serif", size=12)
rc("text", usetex=True)


pgm = daft.PGM(node_ec="none")
pgm.add_node("B", r"B", 0, 0.865-0.2833)
pgm.add_node("A", r"A", -0.5, -0.2833)
pgm.add_node("C", r"C", 0.5, -0.2833)
pgm.add_edge("A", "B")
pgm.add_edge("B", "C")
#pgm.add_plate([-1.5, -1.5, 3, 3.2], label="Cascade", position= "top left")

pgm.render()
pgm.savefig("cascade.pdf")
pgm.savefig("cascade.png", dpi=150)


==> Scripts/feedback.py <==
import daft
from matplotlib import rc

rc("font", family="serif", size=12)
rc("text", usetex=True)


pgm = daft.PGM(node_ec="none")
pgm.add_node("B", r"B", 0, 0.865-0.2833)
pgm.add_node("A", r"A", -0.5, -0.2833)
pgm.add_node("C", r"C", 0.5, -0.2833)
pgm.add_edge("A", "B")
pgm.add_edge("C", "A")
pgm.add_edge("B", "C")
#pgm.add_plate([-1.5, -1.5, 3, 3.2], label="Feedback", position= "top left")

pgm.render()
pgm.savefig("feedback.pdf")
pgm.savefig("feedback.png", dpi=150)


==> Scripts/feedforward.py <==
import daft
from matplotlib import rc

rc("font", family="serif", size=12)
rc("text", usetex=True)


pgm = daft.PGM(node_ec="none")
pgm.add_node("B", r"B", 0, 0.865-0.2833)
pgm.add_node("A", r"A", -0.5, -0.2833)
pgm.add_node("C", r"C", 0.5, -0.2833)
pgm.add_edge("A", "B")
pgm.add_edge("B", "C")
pgm.add_edge("A", "C")
#pgm.add_plate([-1.5, -1.5, 3, 3.2], label="Feedforward", position= "top left")

pgm.render()
pgm.savefig("feedforward.pdf")
pgm.savefig("feedforward.png", dpi=150)


==> Scripts/integration.py <==
import daft
from matplotlib import rc

rc("font", family="serif", size=12)
rc("text", usetex=True)


pgm = daft.PGM(node_ec="none")
pgm.add_node("B", r"B", 0, 0.865-0.2833)
pgm.add_node("A", r"A", -0.5, -0.2833)
pgm.add_node("C", r"C", 0.5, -0.2833)
pgm.add_edge("A", "B")
pgm.add_edge("C", "B")
#pgm.add_plate([-1.5, -1.5, 3, 3.2], label="Integration", position= "top left")

pgm.render()
pgm.savefig("integration.pdf")
pgm.savefig("integration.png", dpi=150)


==> Scripts/motifs.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu May 14 17:08:54 2020

@author: antti
"""

import matplotlib.pyplot as plt
import matplotlib.patches as patches
from math import sin, pi
from matplotlib.patches import Arc, RegularPolygon
import numpy as np
from numpy import radians as rad

def drawCirc(ax,radius,centX,centY,angle_,theta2_,color_='black'):
    #========Line
    arc = Arc([centX,centY],radius,radius,angle=angle_,
          theta1=0,theta2=theta2_,capstyle='butt',linestyle='-',lw=4.7,color=color_)
    ax.add_patch(arc)


    #========Create the arrow head
    endX=centX+(radius/2)*np.cos(rad(theta2_+angle_)) #Do trig to determine end position
    endY=centY+(radius/2)*np.sin(rad(theta2_+angle_))

    ax.add_patch(                    #Create triangle as arrow head
        RegularPolygon(
            (endX, endY),            # (x,y)
            3,                       # number of vertices
            radius/9,                # radius
            rad(angle_+theta2_),     # orientation
            color=color_
        )
    )
    ax.set_xlim([centX-radius,centY+radius]) and ax.set_ylim([centY-radius,centY+radius]) 
    # Make sure you keep the axes scaled or else arrow will distort

fig1, ax1 = plt.subplots()
ax1.axis('off')
ax1.set_aspect(1)

style="Simple,tail_width=3,head_width=20,head_length=17.32"
style2="wedge, tail_width=3, shrink_factor=1"
kwstyle = dict(arrowstyle=style, color="k")
kwstyle2 = dict(arrowstyle=style2, color="k")
kwtext = dict(fontsize=48, horizontalalignment='center',
              verticalalignment='center')

# bidirectional
ax1.text(0.1, 0.5, 'A', kwtext)
ax1.text(0.9, 0.5, 'B', kwtext)


a1 = patches.FancyArrowPatch((0.2, 0.6), (0.8, 0.6),
                             connectionstyle="angle3, angleA=45, angleB=135",
                             **kwstyle)
a2 = patches.FancyArrowPatch((0.8, 0.4), (0.2, 0.4),
                             connectionstyle="angle3, angleA=45, angleB=135",
                             **kwstyle)
plt.gca().add_patch(a1)
plt.gca().add_patch(a2)
ax1.axis('off')
plt.show()
fig1.savefig('bidirectional.svg')

# Cascade

fig2, ax2 = plt.subplots()
ax2.axis('off')
ax2.set_aspect(1)

ax2.text(0.1, 0.5 - 0.8 * sin(pi/3) / 2, 'A', **kwtext)
ax2.text(0.5, 0.5 + 0.8 * sin(pi/3) / 2, 'B', **kwtext)
ax2.text(0.9, 0.5 - 0.8 * sin(pi/3) / 2, 'C', **kwtext)

a3 = patches.FancyArrowPatch((0.17, 0.625 - 0.8 * sin(pi/3) / 2),
                             (0.43, 0.375 + 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
a4 = patches.FancyArrowPatch((0.57, 0.375 + 0.8 * sin(pi/3) / 2),
                             (0.83, 0.625 - 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
plt.gca().add_patch(a3)
plt.gca().add_patch(a4)
plt.show()
fig2.savefig('cascade.svg')

# FBL

fig3, ax3 = plt.subplots()
ax1.axis('off')
ax3.set_aspect(1)

ax3.text(0.1, 0.5 - 0.8 * sin(pi/3) / 2, 'A', **kwtext)
ax3.text(0.5, 0.5 + 0.8 * sin(pi/3) / 2, 'B', **kwtext)
ax3.text(0.9, 0.5 - 0.8 * sin(pi/3) / 2, 'C', **kwtext)

a5 = patches.FancyArrowPatch((0.17, 0.625 - 0.8 * sin(pi/3) / 2),
                             (0.43, 0.375 + 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
a6 = patches.FancyArrowPatch((0.57, 0.375 + 0.8 * sin(pi/3) / 2),
                             (0.83, 0.625 - 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
a7 = patches.FancyArrowPatch((0.76, 0.5 - 0.8 * sin(pi/3) / 2),
                             (0.24, 0.5 - 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
plt.gca().add_patch(a5)
plt.gca().add_patch(a6)
plt.gca().add_patch(a7)
ax3.axis('off')
plt.show()
fig3.savefig('fbl.svg')

# FFL

fig4, ax4 = plt.subplots()
ax4.axis('off')
ax4.set_aspect(1)

ax4.text(0.1, 0.5 - 0.8 * sin(pi/3) / 2, 'A', **kwtext)
ax4.text(0.5, 0.5 + 0.8 * sin(pi/3) / 2, 'B', **kwtext)
ax4.text(0.9, 0.5 - 0.8 * sin(pi/3) / 2, 'C', **kwtext)

a8 = patches.FancyArrowPatch((0.17, 0.625 - 0.8 * sin(pi/3) / 2),
                             (0.43, 0.375 + 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
a9 = patches.FancyArrowPatch((0.57, 0.375 + 0.8 * sin(pi/3) / 2),
                             (0.83, 0.625 - 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
a10 = patches.FancyArrowPatch((0.24, 0.5 - 0.8 * sin(pi/3) / 2),
                             (0.76, 0.5 - 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
plt.gca().add_patch(a8)
plt.gca().add_patch(a9)
plt.gca().add_patch(a10)
plt.show()
fig4.savefig('ffl.svg')


# Split

fig5, ax5 = plt.subplots()
ax5.axis('off')
ax5.set_aspect(1)

ax5.text(0.1, 0.5 - 0.8 * sin(pi/3) / 2, 'A', **kwtext)
ax5.text(0.5, 0.5 + 0.8 * sin(pi/3) / 2, 'B', **kwtext)
ax5.text(0.9, 0.5 - 0.8 * sin(pi/3) / 2, 'C', **kwtext)

a11 = patches.FancyArrowPatch((0.17, 0.625 - 0.8 * sin(pi/3) / 2),
                             (0.43, 0.375 + 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
a12 = patches.FancyArrowPatch((0.24, 0.5 - 0.8 * sin(pi/3) / 2),
                             (0.76, 0.5 - 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
plt.gca().add_patch(a11)
plt.gca().add_patch(a12)
plt.show()
fig5.savefig('split.svg')

# Integrate

fig6, ax6 = plt.subplots()
ax6.axis('off')
ax6.set_aspect(1)

ax6.text(0.1, 0.5 - 0.8 * sin(pi/3) / 2, 'A', **kwtext)
ax6.text(0.5, 0.5 + 0.8 * sin(pi/3) / 2, 'B', **kwtext)
ax6.text(0.9, 0.5 - 0.8 * sin(pi/3) / 2, 'C', **kwtext)

a13 = patches.FancyArrowPatch((0.57, 0.375 + 0.8 * sin(pi/3) / 2),
                             (0.83, 0.625 - 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
a14 = patches.FancyArrowPatch((0.24, 0.5 - 0.8 * sin(pi/3) / 2),
                             (0.76, 0.5 - 0.8 * sin(pi/3) / 2),
                             connectionstyle="arc3", **kwstyle)
plt.gca().add_patch(a13)
plt.gca().add_patch(a14)
plt.show()
fig6.savefig('integrate.svg')

# Auto-activation

fig7, ax7 = plt.subplots()
ax7.axis('off')
ax7.set_aspect(1)

ax7.text(0.5, 0.25, 'A', **kwtext)
drawCirc(plt.gca(),0.5,0.5,0.5,-50,280)
plt.show()
fig7.savefig('autoactivation.svg')

==> Scripts/split.py <==
import daft
from matplotlib import rc

rc("font", family="serif", size=12)
rc("text", usetex=True)

pgm = daft.PGM(node_ec="none")
pgm.add_node("B", r"B", 0, 0.865-0.2833)
pgm.add_node("A", r"A", -0.5, -0.2833)
pgm.add_node("C", r"C", 0.5, -0.2833)
pgm.add_edge("A", "B")
pgm.add_edge("A", "C")
#pgm.add_plate([-1.5, -1.5, 3, 3.2], label="Split", position= "top left")

pgm.render()
pgm.savefig("split.pdf")
pgm.savefig("split.png", dpi=150)

